Two Heads Are Better Than One: Integrating Knowledge from Knowledge Graphs and Large Language Models for Entity Alignment

Entity alignment, which is a prerequisite for creating a more comprehensive Knowledge Graph (KG), involves pinpointing equivalent entities across disparate KGs. Contemporary methods for entity alignment have predominantly utilized knowledge embedding models to procure entity embeddings that encapsulate various similarities-structural, relational, and attributive. These embeddings are then integrated through attention-based information fusion mechanisms. Despite this progress, effectively harnessing multifaceted information remains challenging due to inherent heterogeneity. Moreover, while Large Language Models (LLMs) have exhibited exceptional performance across diverse downstream tasks by implicitly capturing entity semantics, this implicit knowledge has yet to be exploited for entity alignment. In this study, we propose a Large Language Model-enhanced Entity Alignment framework (LLMEA), integrating structural knowledge from KGs with semantic knowledge from LLMs to enhance entity alignment. Specifically, LLMEA identifies candidate alignments for a given entity by considering both embedding similarities between entities across KGs and edit distances to a virtual equivalent entity. It then engages an LLM iteratively, posing multiple multi-choice questions to draw upon the LLM's inference capability. The final prediction of the equivalent entity is derived from the LLM's output. Experiments conducted on three public datasets reveal that LLMEA surpasses leading baseline models. Additional ablation studies underscore the efficacy of our proposed framework.

==> experimental_reports.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.13 ('pt37')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.7.13"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "dab32c9f9a37123c0878e97ecae278b80fb6ea60dfdb508ca552ee980e1f07bc"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experimental_reports.py <==
# """绘制消融实验的结果图"""
# # data from https://allisonhorst.github.io/palmerpenguins/

# import matplotlib.pyplot as plt
# import numpy as np

# species = ("ZH-EN", "JA-EN", "FR-EN")
# penguin_means = {
#     'LLMEA': (89.8, 91.1, 95.7),
#     'w/o $\mathcal{O} _{s}$': (62.2, 69.0, 90.0),
#     'w/o $\mathcal{O} _{n}$': (86.9, 88.1, 95.4),
#     'w/o $\mathcal{O} _{l}$': (89.2, 90.4, 94.8),
#     'w/o LLM':(84.2, 87.3, 93.2)
# }

# x = np.arange(len(species))  # the label locations
# width = 0.15  # the width of the bars
# multiplier = 0

# fig, ax = plt.subplots(constrained_layout=True, figsize=(15, 6))

# for attribute, measurement in penguin_means.items():
#     offset = width * multiplier
#     rects = ax.bar(x + offset, measurement, width, label=attribute)
#     if attribute == 'w/o $\mathcal{O} _{s}$':
#         # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
#         for rect in rects:
#             rect.set_hatch('////')  # Set hatch pattern to '////'
#             rect.set_edgecolor('white')  # Set edge color to white
#     if attribute == 'w/o $\mathcal{O} _{n}$':
#         # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
#         for rect in rects:
#             rect.set_hatch('XXX')  # Set hatch pattern to '////'
#             rect.set_edgecolor('bisque')  # Set edge color to white
#     if attribute == 'w/o $\mathcal{O} _{l}$':
#         # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
#         for rect in rects:
#             rect.set_hatch('--')  # Set hatch pattern to '////'
#             rect.set_edgecolor('lightcoral')  # Set edge color to white
#     if attribute == 'w/o LLM':
#         # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
#         for rect in rects:
#             rect.set_hatch('+')  # Set hatch pattern to '////'
#             rect.set_edgecolor('violet')  # Set edge color to white
#     ax.bar_label(rects, padding=3, fontsize=16)
#     multiplier += 1


# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Hits@1', fontsize=16)
# ax.set_xticks(x + width * 2, species, fontsize=16)
# ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=5, fontsize=16)
# ax.set_ylim(0, 105)

# # Set y-axis label font size to 16
# ax.yaxis.get_label().set_fontsize(16)
# # Set y-axis tick label font size to 16
# ax.tick_params(axis='y', labelsize=16)

# plt.show()


# """绘制参数敏感性分析的结果图"""
# import matplotlib.pyplot as plt

# #折线图
# x = [2,4,6,8,10,12, 14, 16, 18, 20]#点的横坐标
# zh = [84.0, 86.9, 88.6, 87.8, 89.8, 89.4, 89.1, 89.2, 88.1, 89.2]#线1的纵坐标
# # # 设置图的大小
# # plt.figure(figsize=(8, 6))
# # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# plt.plot(x, zh,'s-',color = 'r', linewidth=2, markersize=7)#s-:方形
# # 设置纵坐标刻度范围为80-100
# plt.ylim(80, 100)
# # plt.plot(x,k2,'o-',color = 'g',label="CNN-RLSTM")#o-:圆形
# plt.xlabel("$k$", fontsize=22)#横坐标名字
# plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# plt.yticks(fontsize=22)
# # plt.legend(loc = "best")#图例
# # 调整边距
# plt.subplots_adjust(bottom=0.15)
# plt.show()


# #折线图
# x = [2,4,6,8,10,12, 14, 16, 18, 20]#点的横坐标
# ja = [88.6, 90.8, 89.5, 89.2, 91.1, 89.9, 89.8, 89.6, 89.5, 90.2]#线1的纵坐标
# # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# # plt.plot(x, zh,'s-',color = 'r',label="ZH-EN")#s-:方形
# plt.plot(x,ja,'o-',color = 'g', linewidth=2, markersize=7)#o-:圆形
# # 设置纵坐标刻度范围为80-100
# plt.ylim(80, 100)
# plt.xlabel("$k$", fontsize=22)#横坐标名字
# plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# plt.yticks(fontsize=22)
# # plt.legend(loc = "best")#图例
# # 调整边距
# plt.subplots_adjust(bottom=0.15)
# plt.show()

# #折线图
# x = [2,4,6,8,10,12, 14, 16, 18, 20]#点的横坐标
# ja = [96.3, 95.4, 95.8, 96.1, 95.7, 96.3, 97.1, 96.8, 95.5, 95.6]#线1的纵坐标
# # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# # plt.plot(x, zh,'s-',color = 'r',label="ZH-EN")#s-:方形
# plt.plot(x,ja,'D-',color = 'b', linewidth=2, markersize=7)#o-:圆形
# # 设置纵坐标刻度范围为80-100
# plt.ylim(80, 100)
# plt.xlabel("$k$", fontsize=22)#横坐标名字
# plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# plt.yticks(fontsize=22)
# # plt.legend(loc = "best")#图例
# # 调整边距
# plt.subplots_adjust(bottom=0.15)
# plt.show()


"""绘制参数敏感性分析的结果图"""
import matplotlib.pyplot as plt

# 折线图
x = [2, 4, 6, 8, 10, 12, 14, 16, 18, 20]  # 点的横坐标

# 线1的纵坐标
zh = [84.0, 86.9, 88.6, 87.8, 89.8, 89.4, 89.1, 89.2, 88.1, 89.2]

# 线2的纵坐标
ja1 = [88.6, 90.8, 89.5, 89.2, 91.1, 89.9, 89.8, 89.6, 89.5, 90.2]

# 线3的纵坐标
ja2 = [96.3, 95.4, 95.8, 96.1, 95.7, 96.3, 97.1, 96.8, 95.5, 95.6]

# 设置图的大小
plt.figure(figsize=(10, 6))

# 绘制三条曲线
plt.plot(x, zh, 's-', color='r', label="ZH-EN", linewidth=2, markersize=7)
plt.plot(x, ja1, 'o-', color='g', label="JA-EN", linewidth=2, markersize=7)
plt.plot(x, ja2, 'D-', color='b', label="FR-EN", linewidth=2, markersize=7)

# 设置纵坐标刻度范围为80-100
plt.ylim(80, 100)

plt.xlabel("$k$", fontsize=14)  # 横坐标名字
plt.ylabel("Hits@1", fontsize=14)  # 纵坐标名字
plt.xticks(x, fontsize=14)  # 设置x轴刻度标签的字体大小
plt.yticks(fontsize=14)

# 添加图例
plt.legend(loc="best")

# 调整边距
plt.tight_layout()

# 显示图形
plt.show()



==> llm_choice.py <==
"""绘制不同大模型的性能表现"""
# data from https://allisonhorst.github.io/palmerpenguins/

import matplotlib.pyplot as plt
import numpy as np

species = ("ZH-EN", "JA-EN", "FR-EN")
penguin_means = {
    'ERNIE': (89.8, 91.1, 95.7),
    'GPT-3.5': (83.6, 88.0, 89.5),
    'Qwen': (86.3, 89.2, 94.5)
    # 'GPT-4': (91.3, 94.6, 96.4)
}

x = np.arange(len(species))  # the label locations
width = 0.2  # the width of the bars
multiplier = 0

fig, ax = plt.subplots(constrained_layout=True, figsize=(15, 6))

for attribute, measurement in penguin_means.items():
    offset = width * multiplier
    rects = ax.bar(x + offset, measurement, width, label=attribute)
    if attribute == 'ERNIE':
        # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
        for rect in rects:
            rect.set_hatch('////')  # Set hatch pattern to '////'
            rect.set_edgecolor('white')  # Set edge color to white
    if attribute == 'GPT-3.5':
        # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
        for rect in rects:
            rect.set_hatch('XXX')  # Set hatch pattern to '////'
            rect.set_edgecolor('bisque')  # Set edge color to white
    if attribute == 'Qwen':
        # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
        for rect in rects:
            rect.set_hatch('--')  # Set hatch pattern to '////'
            rect.set_edgecolor('lightcoral')  # Set edge color to white
    # if attribute == 'w/o LLM':
    #     # Add hatch pattern for 'w/o $\mathcal{O} _{s}$' bars
    #     for rect in rects:
    #         rect.set_hatch('+')  # Set hatch pattern to '////'
    #         rect.set_edgecolor('violet')  # Set edge color to white
    ax.bar_label(rects, padding=3, fontsize=16)
    multiplier += 1


# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('Hits@1', fontsize=16)
ax.set_xticks(x + width * 1, species, fontsize=16)
ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.15), ncol=5, fontsize=16)
ax.set_ylim(0, 105)

# Set y-axis label font size to 16
ax.yaxis.get_label().set_fontsize(16)
# Set y-axis tick label font size to 16
ax.tick_params(axis='y', labelsize=16)

plt.show()

==> portion.py <==
# """绘制参数敏感性分析的结果图"""
# import matplotlib.pyplot as plt

# #折线图
# ratio = [10, 20, 30, 40]#点的横坐标
# BootEA_zh = [45.7, 57.3, 62.9, 67.9]
# BootEA_ja = [42.9, 53.5, 62.2, 65.9]
# BootEA_fr = [47.3, 59.7, 65.3, 68.5]
# KECG_zh = [29.8, 40.0, 47.7, 53.4]
# KECG_ja = [28.3, 40.9, 49.3, 55.5]
# KECG_fr = [30.8, 40.6, 48.6, 54.2]
# MRAEA_zh = [60.8, 71.0, 76.1, 79.3]
# MRAEA_ja = [60.4, 69.5, 75.3, 78.4]
# MRAEA_fr = [64.2, 72.9, 78.0, 80.8]
# JAPE_zh = [23.1, 32.6, 41.3, 47.8]
# JAPE_ja = [17.4, 28.3, 36.1, 44.3]
# JAPE_fr = [11.0, 23.7, 32.3, 40.4]
# GCN_zh = [24.9, 34.7, 41.5, 46.8]
# GCN_ja = [21.1, 31.9, 40, 46.4]
# GCN_fr = [21.7, 30.8, 37.3, 42.9]
# RDGCN_zh = [66.5, 68.9, 70.6, 72.3]
# RDGCN_ja = [72.2, 74.2, 76.5, 78.9]
# RDGCN_fr = [86.0, 87.1, 88.2, 88.9]
# HGCN_zh = [67.9, 70.0, 72.0, 73.7]
# HGCN_ja = [72.2, 74.8, 76.0, 77.9]
# HGCN_fr = [86.1, 87.3, 88.6, 89.8]
# RsimEA_zh = [58.6, 65.5, 69.4, 73.6]
# RsimEA_ja = [57.7, 64.4, 68.5, 73.0]
# RsimEA_fr = [59.8, 66.3, 71.6, 75.5]
# LLMEA_zh = [89.2, 89.6, 89.8, 90.3]
# LLMEA_ja = [89.7, 90.8, 91.1, 91.6]
# LLMEA_fr = [94.6, 95.6, 95.7, 95.9]

# linewidth = 2
# makersize = 7

# plt.plot(ratio, BootEA_zh, 'o-', color = 'r', linewidth=linewidth, markersize=makersize, label='BootEA')
# plt.plot(ratio, KECG_zh, '+-', color = 'g', linewidth=linewidth, markersize=makersize, label='KECG')
# plt.plot(ratio, MRAEA_zh, '*-', color = 'b', linewidth=linewidth, markersize=makersize, label='MRAEA')
# plt.plot(ratio, JAPE_zh, 'p-', color = 'y', linewidth=linewidth, markersize=makersize, label='JAPE')
# plt.plot(ratio, GCN_zh, 'x-', color = 'k', linewidth=linewidth, markersize=makersize, label='GCN')
# plt.plot(ratio, RDGCN_zh, 's-', color = 'm', linewidth=linewidth, markersize=makersize, label='RDGCN')
# plt.plot(ratio, HGCN_zh, 'd-', color = 'c', linewidth=linewidth, markersize=makersize, label='HGCN')
# plt.plot(ratio, RsimEA_zh, '^-', color = 'r', linewidth=linewidth, markersize=makersize, label='RsimEA')
# plt.plot(ratio, LLMEA_zh, 'v-', color = 'g', linewidth=linewidth, markersize=makersize, label='LLMEA')
# plt.legend()
# plt.show()

# plt.plot(ratio, BootEA_ja, 'o-', color = 'r', linewidth=linewidth, markersize=makersize, label='BootEA')
# plt.plot(ratio, KECG_ja, '+-', color = 'g', linewidth=linewidth, markersize=makersize, label='KECG')
# plt.plot(ratio, MRAEA_ja, '*-', color = 'b', linewidth=linewidth, markersize=makersize, label='MRAEA')
# plt.plot(ratio, JAPE_ja, 'p-', color = 'y', linewidth=linewidth, markersize=makersize, label='JAPE')
# plt.plot(ratio, GCN_ja, 'x-', color = 'k', linewidth=linewidth, markersize=makersize, label='GCN')
# plt.plot(ratio, RDGCN_ja, 's-', color = 'm', linewidth=linewidth, markersize=makersize, label='RDGCN')
# plt.plot(ratio, HGCN_ja, 'd-', color = 'c', linewidth=linewidth, markersize=makersize, label='HGCN')
# plt.plot(ratio, RsimEA_ja, '^-', color = 'r', linewidth=linewidth, markersize=makersize, label='RsimEA')
# plt.plot(ratio, LLMEA_ja, 'v-', color = 'g', linewidth=linewidth, markersize=makersize, label='LLMEA')
# plt.legend()
# plt.show()

# plt.plot(ratio, BootEA_fr, 'o-', color = 'r', linewidth=linewidth, markersize=makersize, label='BootEA')
# plt.plot(ratio, KECG_fr, '+-', color = 'g', linewidth=linewidth, markersize=makersize, label='KECG')
# plt.plot(ratio, MRAEA_fr, '*-', color = 'b', linewidth=linewidth, markersize=makersize, label='MRAEA')
# plt.plot(ratio, JAPE_fr, 'p-', color = 'y', linewidth=linewidth, markersize=makersize, label='JAPE')
# plt.plot(ratio, GCN_fr, 'x-', color = 'k', linewidth=linewidth, markersize=makersize, label='GCN')
# plt.plot(ratio, RDGCN_fr, 's-', color = 'm', linewidth=linewidth, markersize=makersize, label='RDGCN')
# plt.plot(ratio, HGCN_fr, 'd-', color = 'c', linewidth=linewidth, markersize=makersize, label='HGCN')
# plt.plot(ratio, RsimEA_fr, '^-', color = 'r', linewidth=linewidth, markersize=makersize, label='RsimEA')
# plt.plot(ratio, LLMEA_fr, 'v-', color = 'g', linewidth=linewidth, markersize=makersize, label='LLMEA')
# plt.legend()
# plt.show()


# # zh = [84.0, 86.9, 88.6, 87.8, 89.8, 89.4, 89.1, 89.2, 88.1, 89.2]#线1的纵坐标
# # # # 设置图的大小
# # # plt.figure(figsize=(8, 6))
# # # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# # plt.plot(x, zh,'s-',color = 'r', linewidth=2, markersize=7)#s-:方形
# # # 设置纵坐标刻度范围为80-100
# # plt.ylim(80, 100)
# # # plt.plot(x,k2,'o-',color = 'g',label="CNN-RLSTM")#o-:圆形
# # plt.xlabel("$k$", fontsize=22)#横坐标名字
# # plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# # plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# # plt.yticks(fontsize=22)
# # # plt.legend(loc = "best")#图例
# # # 调整边距
# # plt.subplots_adjust(bottom=0.15)
# # plt.show()


# # #折线图
# # x = [2,4,6,8,10,12, 14, 16, 18, 20]#点的横坐标
# # ja = [88.6, 90.8, 89.5, 89.2, 91.1, 89.9, 89.8, 89.6, 89.5, 90.2]#线1的纵坐标
# # # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# # # plt.plot(x, zh,'s-',color = 'r',label="ZH-EN")#s-:方形
# # plt.plot(x,ja,'o-',color = 'g', linewidth=2, markersize=7)#o-:圆形
# # # 设置纵坐标刻度范围为80-100
# # plt.ylim(80, 100)
# # plt.xlabel("$k$", fontsize=22)#横坐标名字
# # plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# # plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# # plt.yticks(fontsize=22)
# # # plt.legend(loc = "best")#图例
# # # 调整边距
# # plt.subplots_adjust(bottom=0.15)
# # plt.show()

# # #折线图
# # x = [2,4,6,8,10,12, 14, 16, 18, 20]#点的横坐标
# # ja = [96.3, 95.4, 95.8, 96.1, 95.7, 96.3, 97.1, 96.8, 95.5, 95.6]#线1的纵坐标
# # # k2 = [0.8988,0.9334,0.9435,0.9407,0.9453,0.9453]#线2的纵坐标
# # # plt.plot(x, zh,'s-',color = 'r',label="ZH-EN")#s-:方形
# # plt.plot(x,ja,'D-',color = 'b', linewidth=2, markersize=7)#o-:圆形
# # # 设置纵坐标刻度范围为80-100
# # plt.ylim(80, 100)
# # plt.xlabel("$k$", fontsize=22)#横坐标名字
# # plt.ylabel("Hits@1", fontsize=22)#纵坐标名字
# # plt.xticks(x, fontsize=22)  # 设置x轴刻度标签的字体大小
# # plt.yticks(fontsize=22)
# # # plt.legend(loc = "best")#图例
# # # 调整边距
# # plt.subplots_adjust(bottom=0.15)
# # plt.show()

import matplotlib.pyplot as plt

# 折线图
ratio = [10, 20, 30, 40]  # 点的横坐标
BootEA_zh = [45.7, 57.3, 62.9, 67.9]
KECG_zh = [29.8, 40.0, 47.7, 53.4]
MRAEA_zh = [60.8, 71.0, 76.1, 79.3]
JAPE_zh = [23.1, 32.6, 41.3, 47.8]
GCN_zh = [24.9, 34.7, 41.5, 46.8]
RDGCN_zh = [66.5, 68.9, 70.6, 72.3]
HGCN_zh = [67.9, 70.0, 72.0, 73.7]
RsimEA_zh = [58.6, 65.5, 69.4, 73.6]
LLMEA_zh = [89.2, 89.6, 89.8, 90.3]

BootEA_ja = [42.9, 53.5, 62.2, 65.9]
KECG_ja = [28.3, 40.9, 49.3, 55.5]
MRAEA_ja = [60.4, 69.5, 75.3, 78.4]
JAPE_ja = [17.4, 28.3, 36.1, 44.3]
GCN_ja = [21.1, 31.9, 40, 46.4]
RDGCN_ja = [72.2, 74.2, 76.5, 78.9]
HGCN_ja = [72.2, 74.8, 76.0, 77.9]
RsimEA_ja = [57.7, 64.4, 68.5, 73.0]
LLMEA_ja = [89.7, 90.8, 91.1, 91.6]

BootEA_fr = [47.3, 59.7, 65.3, 68.5]
KECG_fr = [30.8, 40.6, 48.6, 54.2]
MRAEA_fr = [64.2, 72.9, 78.0, 80.8]
JAPE_fr = [11.0, 23.7, 32.3, 40.4]
GCN_fr = [21.7, 30.8, 37.3, 42.9]
RDGCN_fr = [86.0, 87.1, 88.2, 88.9]
HGCN_fr = [86.1, 87.3, 88.6, 89.8]
RsimEA_fr = [59.8, 66.3, 71.6, 75.5]
LLMEA_fr = [94.6, 95.6, 95.7, 95.9]

linewidth = 2
makersize = 7

fig, axs = plt.subplots(1, 3, figsize=(15, 5))  # 创建横向排列的三个子图

# 在每个子图上绘制折线图
axs[0].plot(ratio, BootEA_zh, 'o-', color='teal', linewidth=linewidth, markersize=makersize, label='BootEA')
axs[0].plot(ratio, KECG_zh, '+-', color='g', linewidth=linewidth, markersize=makersize, label='KECG')
axs[0].plot(ratio, MRAEA_zh, '*-', color='b', linewidth=linewidth, markersize=makersize, label='MRAEA')
axs[0].plot(ratio, JAPE_zh, 'p-', color='y', linewidth=linewidth, markersize=makersize, label='JAPE')
axs[0].plot(ratio, GCN_zh, 'x-', color='k', linewidth=linewidth, markersize=makersize, label='GCN')
axs[0].plot(ratio, RDGCN_zh, 's-', color='m', linewidth=linewidth, markersize=makersize, label='RDGCN')
axs[0].plot(ratio, HGCN_zh, 'd-', color='c', linewidth=linewidth, markersize=makersize, label='HGCN')
axs[0].plot(ratio, RsimEA_zh, '^-', color='coral', linewidth=linewidth, markersize=makersize, label='RsimEA')
axs[0].plot(ratio, LLMEA_zh, 'v-', color='r', linewidth=linewidth, markersize=makersize, label='LLMEA')

axs[1].plot(ratio, BootEA_ja, 'o-', color='teal', linewidth=linewidth, markersize=makersize, label='BootEA')
axs[1].plot(ratio, KECG_ja, '+-', color='g', linewidth=linewidth, markersize=makersize, label='KECG')
axs[1].plot(ratio, MRAEA_ja, '*-', color='b', linewidth=linewidth, markersize=makersize, label='MRAEA')
axs[1].plot(ratio, JAPE_ja, 'p-', color='y', linewidth=linewidth, markersize=makersize, label='JAPE')
axs[1].plot(ratio, GCN_ja, 'x-', color='k', linewidth=linewidth, markersize=makersize, label='GCN')
axs[1].plot(ratio, RDGCN_ja, 's-', color='m', linewidth=linewidth, markersize=makersize, label='RDGCN')
axs[1].plot(ratio, HGCN_ja, 'd-', color='c', linewidth=linewidth, markersize=makersize, label='HGCN')
axs[1].plot(ratio, RsimEA_ja, '^-', color='coral', linewidth=linewidth, markersize=makersize, label='RsimEA')
axs[1].plot(ratio, LLMEA_ja, 'v-', color='r', linewidth=linewidth, markersize=makersize, label='LLMEA')

axs[2].plot(ratio, BootEA_fr, 'o-', color='teal', linewidth=linewidth, markersize=makersize, label='BootEA')
axs[2].plot(ratio, KECG_fr, '+-', color='g', linewidth=linewidth, markersize=makersize, label='KECG')
axs[2].plot(ratio, MRAEA_fr, '*-', color='b', linewidth=linewidth, markersize=makersize, label='MRAEA')
axs[2].plot(ratio, JAPE_fr, 'p-', color='y', linewidth=linewidth, markersize=makersize, label='JAPE')
axs[2].plot(ratio, GCN_fr, 'x-', color='k', linewidth=linewidth, markersize=makersize, label='GCN')
axs[2].plot(ratio, RDGCN_fr, 's-', color='m', linewidth=linewidth, markersize=makersize, label='RDGCN')
axs[2].plot(ratio, HGCN_fr, 'd-', color='c', linewidth=linewidth, markersize=makersize, label='HGCN')
axs[2].plot(ratio, RsimEA_fr, '^-', color='coral', linewidth=linewidth, markersize=makersize, label='RsimEA')
axs[2].plot(ratio, LLMEA_fr, 'v-', color='r', linewidth=linewidth, markersize=makersize, label='LLMEA')

lines, labels = fig.axes[-1].get_legend_handles_labels()
fig.legend(lines, labels, loc = 'upper center', ncol=9, fontsize=12) # 图例的位置，bbox_to_anchor=(0.5, 0.92),
# 为第一个子图设置横纵坐标轴刻度
axs[0].set_xticks(ratio, fontsize=12)
axs[0].set_xticklabels([f'{tick}%' for tick in ratio], fontsize=12)
axs[0].set_yticks([0, 20, 40, 60, 80, 100], fontsize=12)
axs[0].text(0.5, -0.15, ['ZH-EN', 'JA-EN', 'FR-EN'][0], ha='center', va='center', transform=axs[0].transAxes, fontsize=12)
# axs[0].set_yticklabels(['10%', '20%', '30%', '40%'])

# 在每个子图上设置横纵坐标轴刻度
for ax in axs[1:]:
    ax.set_xticks(ratio, fontsize=12)
    ax.set_xticklabels([f'{tick}%' for tick in ratio], fontsize=12)
    ax.set_yticks([0, 20, 40, 60, 80, 100], fontsize=12)
    # ax.set_yticklabels(['10%', '20%', '30%', '40%'])
    # 添加标签
axs[1].text(0.5, -0.15, ['ZH-EN', 'JA-EN', 'FR-EN'][1], ha='center', va='center', transform=axs[1].transAxes, fontsize=12)
axs[2].text(0.5, -0.15, ['ZH-EN', 'JA-EN', 'FR-EN'][2], ha='center', va='center', transform=axs[2].transAxes, fontsize=12)
plt.subplots_adjust(bottom=0.15)

plt.show()

